A simple method to convert sink particles into stars

Hydrodynamical simulations of star formation often do not possess the dynamic range needed to fully resolve the build-up of individual stars and star clusters, and thus have to resort to subgrid models. A popular way to do this is by introducing Lagrangian sink particles, which replace contracting high density regions at the point where the resolution limit is reached. A common problem then is how to assign fundamental stellar properties to sink particles, such as the distribution of stellar masses. We present a new and simple statistical method to assign stellar contents to sink particles. Once the stellar content is specified, it can be used to determine a sink particle's radiative output, supernovae rate or other feedback parameters that may be required in the calculations. Advantages of our method are (i) it is simple to implement, (ii) it guarantees that the obtained stellar populations are good samples of the initial mass function, (iii) it can easily deal with infalling mass accreted at later times, and (iv) it does not put restrictions on the sink particles' masses in order to be used. The method works very well for sink particles that represent large star clusters and for which the stellar mass function is well sampled, but can also handle the transition to sink particles that represent a small number of stars.

==> sink2stars.py <==
import numpy as np
import pylab as pl
from numpy import arange, linspace, logspace, array, asarray, log10, zeros
from numpy.random import poisson

def IMF_Kroupa(m):
  # Calculate IMF as parametrised by Kroupa
  # IMF_Kroupa(m)dm = number of stars between (m, m+dm)
  m = asarray(m)
  m0, m1, m2 = 0.01, 0.08, 0.5
  A, k0 = 1.0, 1.0
  k1 = k0*m1**(-0.3+1.3)
  k2 = k1*m2**(-1.3+2.3)
  conds = [m < m0, (m >= m0) & (m < m1), (m >= m1) & (m <= m2), m > m2]
  funcs = [0.0, lambda m: A*k0*m**(-0.3) , lambda m: A*k1*m**(-1.3), lambda m: A*k2*m**(-2.3)]
  IMF = np.piecewise(m, conds, funcs)
  return IMF
  
def int_1D(X,F):
  # does simple 1D integral
  I = np.trapz(F,X)
  return I

def Calc_mi(m_bins):
  # calculates the m_i's
  # given an array m_bins containing
  # the edges of the bins
  n_bins = m_bins.size - 1
  m_array = zeros(n_bins)
  for i in arange(n_bins):
    N = 1001
    X = linspace(m_bins[i],m_bins[i+1],N)
    IMF = IMF_Kroupa(X)
    int_mf = int_1D(X,X*IMF)
    int_f = int_1D(X,IMF)
    m_i = int_mf/int_f
    m_array[i] = m_i
  return m_array

def Calc_fi(m_bins):
  # calculates the f_i's
  # given an array m_bins containing
  # the edges of the bins
  n_bins = m_bins.size - 1
  f_array = zeros(n_bins)
  for i in arange(n_bins):
    N = 1001
    X = linspace(m_bins[i],m_bins[i+1],N)
    IMF = IMF_Kroupa(X)
    f_i = int_1D(X,X*IMF)
    f_array[i] = f_i
  f_array = f_array / sum(f_array)
  return f_array 

def Assign_stars(M,m_array,f_array):
  # Randomly assign stars to a sink particle of mass M
  # M: mass of the sink particle
  # m_array: an array containing the m_i's
  # f_array: an array containing the f_i's
  n_bins = m_array.size
  lambda_array = M*f_array/m_array
  n_array = zeros(n_bins)
  for i in arange(n_bins):
    n_array[i] = poisson(lambda_array[i], 1)
  return n_array
  
  
# define binning of the IMF
n_bins = 100
m_bins = logspace(-2,2,n_bins+1)

# find m_i's and f_i's
m_array = Calc_mi(m_bins)
f_array = Calc_fi(m_bins)

# define an array with sink particle masses
Ms = logspace(0,5,6)

# assign stars to each sink particle
n_arrays = []
for M in Ms:
  n_array = Assign_stars(M,m_array,f_array)
  n_arrays.append(n_array)

# All done! 
# Now plot results
fig, axarr = pl.subplots(2,3,figsize=(16,6))
axarr = axarr.flatten()
for i in arange(axarr.size):  
  axarr[i].bar(m_bins[:-1],n_arrays[i]/(Ms[i]),width=np.diff(m_bins),alpha=0.8)
  axarr[i].plot(m_array,f_array/m_array,color='r',linewidth=3)
  axarr[i].set_xscale('log')
  axarr[i].set_yscale('log')
  axarr[i].grid()
  axarr[i].annotate(r'$M=10^{%d} M_\odot$'%(log10(Ms[i])),xy=(0.6,0.85),xycoords='axes fraction',fontsize=16)
  axarr[i].annotate(r'$M_\star=%.1f M_\odot$'%(sum(n_arrays[i]*m_array)),xy=(0.6,0.75),xycoords='axes fraction',fontsize=16)
  axarr[i].tick_params(labelsize=12)
  axis_font = {'size':'16'}
  axarr[i].set_ylabel(r'$\mathrm{\#\; of\; stars}$',**axis_font)
  axarr[i].set_xlabel(r'$m$',**axis_font)
  axarr[i].set_ylim(1e-5,1e0)

axarr[0].set_xlabel(r'',**axis_font)
axarr[1].set_xlabel(r'',**axis_font)
axarr[2].set_xlabel(r'',**axis_font)

axarr[1].set_ylabel(r'',**axis_font)
axarr[2].set_ylabel(r'',**axis_font)
axarr[4].set_ylabel(r'',**axis_font)
axarr[5].set_ylabel(r'',**axis_font)

pl.tight_layout()
pl.savefig('sink2stars.pdf',bbox_inches=0)
pl.show()


